A simple universal algorithm for high-dimensional integration

We present a simple universal algorithm for high-dimensional integration which has the optimal error rate (independent of the dimension) in all weighted Korobov classes both in the randomized and the deterministic setting. Our theoretical findings are complemented by numerical tests.

==> anc/main.m <==
close all; clear all;
rng('default');    % reset random number generator
k = 100; % number of repetitions
d = 50; % dimension
mmax = 12; % max n = 2^{mmax+1}
idx = 3; % index for test functions (from 1 to 4)
a = 3.9; % if idx == 3

if idx == 3
    qmc_int1 = zeros(mmax,k); 
else
    qmc_int1 = zeros(mmax,k); 
    qmc_int2 = zeros(mmax,k); 
    qmc_int3 = zeros(mmax,k); 
    qmc_int4 = zeros(mmax,k); 
end

for l = 1:k
    disp(l);
    for m = 1:mmax
        n = pow2(m+1);         % Number of points
        p1 = primes(n);
        p2 = primes(ceil(n/2));
        l1 = length(p1);
        l2 = length(p2);
        nrep = 2*ceil(max(log(log(n)),1)*(m+1))+1;

        if idx == 3
            est1 = zeros(nrep,1);
        else
            est1 = zeros(nrep,1);
            est2 = zeros(nrep,1);
            est3 = zeros(nrep,1);
            est4 = zeros(nrep,1);
        end

        for i=1:nrep
            p = p1(randi([l2+1,l1]));
            z = randi(p-1,d,1);
            point = mod(kron((0:p-1)',z')/p,1);
            if idx == 4
                point = 1-abs(2*point-1); % tent transformation
            end
            y = test_functions(point,idx,a);

            if idx == 3
                est1(i) = y(1);
            else
                est1(i) = y(1);
                est2(i) = y(2);
                est3(i) = y(3);
                est4(i) = y(4);
            end
        end

        if idx ==3
            qmc_int1(m,l) = abs(median(est1));
        else
            qmc_int1(m,l) = abs(median(est1));
            qmc_int2(m,l) = abs(median(est2));
            qmc_int3(m,l) = abs(median(est3));
            qmc_int4(m,l) = abs(median(est4));
        end
    end
end

if idx == 3
    exp_err = mean(qmc_int1,2);
else
    exp_err1 = mean(qmc_int1,2);
    exp_err2 = mean(qmc_int2,2);
    exp_err3 = mean(qmc_int3,2);
    exp_err4 = mean(qmc_int4,2);
    exp_err = [exp_err1 exp_err2 exp_err3 exp_err4];
end

plot_results(exp_err,idx,mmax,a);

==> anc/plot_results.m <==
function plot_results(exp_err,idx,mmax,a)

if idx == 3
    plot(log10(2.^(2:mmax+1)), log10(exp_err), '-s','SeriesIndex',1, 'LineWidth',1);
    hold on;
    mmaxslope0 = find( exp_err < 10^(-13), 1 );
    mmaxslope = min([mmaxslope0,14]);
    b1 = polyfit(log10(2.*2.^(3:1:mmaxslope)), log10(exp_err(3:1:mmaxslope)),1);

    i=0.5:1:5;
    plot(i, -(a+0.5)*i, ':k',  i, -(a+1)*i, '-k');
    hold off;
    legend('$f_a$','$1/n^{a+1/2}$','$1/n^{a+1}$','Interpreter','latex','Location','southwest');
    set(gca,'FontName','Times','FontSize',14);
    xlabel('$\log_{10} n$','Interpreter','latex');
    ylabel('$\log_{10}$ expected error','Interpreter','latex');
    ymin0 = floor(log10(min(exp_err)));
    ymin = max([-15,ymin0]);
    xlim([0, ceil(2*log10(2^(mmax+1)))/2]);
    ylim([ymin, 0]);
    leg = legend('show');
    title(leg,append('$a$ = ',num2str(a),newline,'rate = ',num2str(abs(round(b1(1),2)))));

else

    plot(log10(2.^(2:mmax+1)), log10(exp_err(:,1)), '-s','SeriesIndex',1, 'LineWidth',1);
    hold on;
    plot(log10(2.^(2:mmax+1)), log10(exp_err(:,2)), '-v','SeriesIndex',2, 'LineWidth',1);
    plot(log10(2.^(2:mmax+1)), log10(exp_err(:,3)), '-o','SeriesIndex',3, 'LineWidth',1);
    plot(log10(2.^(2:mmax+1)), log10(exp_err(:,4)), '-x','SeriesIndex',4, 'LineWidth',1);
    
    i=0:1:5;
    if idx == 1
        plot(i, -1*i, '--k', i, -1.5*i, ':k', i, -2*i, '-.k');
        hold off;
        legend('$c_1=2$','$c_1=4$','$c_1=6$','$c_1=8$','$1/n$','$1/n^{1.5}$','$1/n^2$','Interpreter','latex','Location','southwest');
        ylim([-10, 0]);
    elseif idx == 2
        plot(i, -2*i, '--k', i, -2.5*i, ':k', i, -3*i, '-.k');
        hold off;
        legend('$c_2=2$','$c_2=4$','$c_2=6$','$c_2=8$','$1/n^2$','$1/n^{2.5}$','$1/n^3$','Interpreter','latex','Location','southwest');
        ylim([-15, 0]);
    elseif idx == 4
        plot(i, -1*i, '--k', i, -1.5*i, ':k', i, -2*i, '-.k');
        hold off;
        legend('$\theta=1$','$\theta=0.9$','$\theta=0.5$','$\theta=0.1$','$1/n$','$1/n^{1.5}$','$1/n^2$','Interpreter','latex','Location','southwest');
        ylim([-15, 6]);
    end
    set(gca,'FontName','Times','FontSize',14);
    xlabel('$\log_{10} n$','Interpreter','latex');
    ylabel('$\log_{10}$ expected error','Interpreter','latex');
end

==> anc/test_functions.m <==
function [y] = test_functions(point,idx,a)

d = size(point,2);

if idx == 1
    weights1 = 1./(1:d).^2;
    weights2 = 1./(1:d).^4;
    weights3 = 1./(1:d).^6;
    weights4 = 1./(1:d).^8;
    func1d = @(x) (abs(4*(x-0.5))-1);
    func1 = mean(prod(1 + weights1(1:d).*func1d(point(:,1:d)),2))-1;
    func2 = mean(prod(1 + weights2(1:d).*func1d(point(:,1:d)),2))-1;
    func3 = mean(prod(1 + weights3(1:d).*func1d(point(:,1:d)),2))-1;
    func4 = mean(prod(1 + weights4(1:d).*func1d(point(:,1:d)),2))-1;
    y = [func1 func2 func3 func4];

elseif idx == 2
    weights1 = 1./(1:d).^2;
    weights2 = 1./(1:d).^4;
    weights3 = 1./(1:d).^6;
    weights4 = 1./(1:d).^8;
    func1d = @(x) ((x-0.5)).^2.*sin(2*pi*(x-0.5));
    func1 = mean(prod(1 + weights1(1:d).*func1d(point(:,1:d)),2))-1;
    func2 = mean(prod(1 + weights2(1:d).*func1d(point(:,1:d)),2))-1;
    func3 = mean(prod(1 + weights3(1:d).*func1d(point(:,1:d)),2))-1;
    func4 = mean(prod(1 + weights4(1:d).*func1d(point(:,1:d)),2))-1;
    y = [func1 func2 func3 func4];

elseif idx == 3
    c = 2*a+1;
    func1d = @(x) ((abs(x-0.5)).^a.*exp(-1./(1-(2.*x-1).^2)));
    intzero = integral(func1d,0,1,'RelTol',0,'AbsTol',1e-14);
    weights = 1./(1:d).^c;
    error1d = @(x) (func1d(x)-intzero);
    func = mean(prod(1 + weights(1:d).*error1d(point(:,1:d)),2))-1;
    y = func;

elseif idx == 4
    weights1 = 1.^(1:d);
    weights2 = 0.9.^(1:d);
    weights3 = 0.5.^(1:d);
    weights4 = 0.1.^(1:d);
    func1d = @(x) (31-x.^2.*(84-x.*(8+x.*(70-x.^2.*(28-8*x))))-16*sin(x)-16*cos(1))./8;
    func1 = mean(prod(1 + weights1(1:d).*func1d(point(:,1:d)),2))-1;
    func2 = mean(prod(1 + weights2(1:d).*func1d(point(:,1:d)),2))-1;
    func3 = mean(prod(1 + weights3(1:d).*func1d(point(:,1:d)),2))-1;
    func4 = mean(prod(1 + weights4(1:d).*func1d(point(:,1:d)),2))-1;
    y = [func1 func2 func3 func4];

else
    error('Please define your own integrand');

end

end
